Tekum: Balanced Ternary Tapered Precision Real Arithmetic

In light of recent hardware advances, it is striking that real arithmetic in balanced ternary logic has received almost no attention in the literature. This is particularly surprising given ternary logic's promising properties, which could open new avenues for energy-efficient computing and offer novel strategies for overcoming the memory wall. This paper revisits the concept of tapered precision arithmetic, as used in posit and takum formats, and introduces a new scheme for balanced ternary logic: tekum arithmetic. Several fundamental design challenges are addressed along the way. The proposed format is evaluated and shown to exhibit highly promising characteristics. In many respects, it outperforms both posits and takums. As ternary hardware matures, this work represents a crucial step toward unlocking the full potential of real-number computation in ternary systems, laying the groundwork for a new class of number formats designed from the ground up for a new category of next-generation hardware.

==> code/dynamic_range-3-optimistic.c <==
#include <float.h>
#include <math.h>
#include <stdio.h>

#include "util.h"

static long double
tekum_max(size_t n)
{
	long double tmp;

	switch (n) {
	case 2:
		/* max is 10 -> (R,E,M) = 01 = 010.0 -> e=4+0=4, m=0 -> 3^4 */
		return powl(3.0L, 4.0);
	case 4:
		/* max is 1110 -> (R,E,M) = 1T0.1000 -> e=82+27=109, m=0 -> 3^109 */
		return powl(3.0L, 109.0);
	case 6:
		/* max is 111110 -> (R,E,M) = 1T1.T0100 -> e=244-72=172, m=0 -> 3^172 */
		return powl(3.0L, 172.0);
	case 8:
		/* max is 11111110 -> (R,E,M) = 1T1.T1T01 -> e=244-62=182, m=0 -> 3^182 */
		return powl(3.0L, 182.0);
	default:
		if (n < 8) {
			fprintf(stderr, "dynamic_range-3: Invalid n\n");
		} else {
			/* max is (at least) 1111111110 -> (R,E,M) = 1T1.T1T1T.01 -> e=244-61=183, m<=0.25 -> 3^183.25 */
			return powl(3.0L, 183.25);
		}
	}
}

static long double
tekum_min(size_t n)
{
	if (n == 1) {
		return 0.0;
	} else {
		return powl(tekum_max(n), -1.0);
	}
}

int
main(void)
{
	size_t n;

	/* CSV header */
	printf("n,tekum-min,tekum-max\n");

	for (n = 2; n <= 40; n += 2) {
		printf("%Le,%Le,%Le\n", (long double)n, tekum_min(n), tekum_max(n));
	}
}


==> code/dynamic_range-3.c <==
#include <float.h>
#include <math.h>
#include <stdio.h>

#include "util.h"

static long double
tekum_max(size_t n)
{
	long double tmp;

	switch (n) {
	case 2:
		/* max is 10 -> (R,E,M) = 01 = 010.0 -> e=4+0=4, m=0 -> 3^4 */
		return powl(3.0L, 4.0);
	case 4:
		/* max is 1110 -> (R,E,M) = 1T0.1000 -> e=82+27=109, m=0 -> 3^109 */
		return powl(3.0L, 109.0);
	case 6:
		/* max is 111110 -> (R,E,M) = 1T1.T0100 -> e=244-72=172, m=0 -> 3^172 */
		return powl(3.0L, 172.0);
	case 8:
		/* max is 11111110 -> (R,E,M) = 1T1.T1T01 -> e=244-62=182, m=0 -> 3^182 */
		return powl(3.0L, 182.0);
	default:
		if (n < 8) {
			fprintf(stderr, "dynamic_range-3: Invalid n\n");
		} else {
			/* max is (at least) 1111111110 -> (R,E,M) = 1T1.T1T1T.01 -> e=244-61=183, m<=0.25 -> 3^183.25 */
			return powl(3.0L, 183.25);
		}
	}
}

static long double
tekum_min(size_t n)
{
	if (n == 1) {
		return 0.0;
	} else {
		return powl(tekum_max(n), -1.0);
	}
}

int
main(void)
{
	size_t n;

	/* CSV header */
	printf("n,tekum-min,tekum-max\n");

	for (n = 2; n <= 40; n += 2) {
		printf("%Le,%Le,%Le\n", n * logl(3.0) / logl(2.0), tekum_min(n), tekum_max(n));
	}
}


==> code/dynamic_range.c <==
#include <float.h>
#include <math.h>
#include <stdio.h>

#include "util.h"

static int
ieee_get_ne_nm(size_t n, size_t *ne, size_t *nm)
{
	switch (n) {
	case 16:
		*ne = 5;
		*nm = 10;
		break;
	case 32:
		*ne = 8;
		*nm = 23;
		break;
	case 64:
		*ne = 11;
		*nm = 52;
		break;
	default:
		*ne = 0;
		*nm = 0;
		return 1;
	}

	return 0;
}

static long double
takum_max(size_t n)
{
	long double tmp;

	switch (n) {
	case 0:
	case 1:
		/* set only contains 0 and NaR */
		return 0.0;
	case 2:
		/* set only contains -1, 0, 1 and NaR */
		return 1.0;
	case 3:
		/* max is 011 = 0 1 100 0000 */
		return powl(EULER, 16-1);
	case 4:
		/* max is 0111 = 0 1 110 000000 */
		return powl(EULER, 64-1);
	case 5:
		/* max is 01111 = 0 1 111 0000000 */
		return powl(EULER, 128-1);
	case 6:
		/* max is 011111 = 0 1 111 1000000 */
		return powl(EULER, 192-1);
	case 7:
		/* max is 0111111 = 0 1 111 1100000 */
		return powl(EULER, 224-1);
	case 8:
		/* max is 01111111 = 0 1 111 1110000 */
		return powl(EULER, 240-1);
	case 9:
		/* max is 011111111 = 0 1 111 1111000 */
		return powl(EULER, 248-1);
	case 10:
		/* max is 0111111111 = 0 1 111 1111100 */
		return powl(EULER, 252-1);
	case 11:
		/* max is 01111111111 = 0 1 111 1111110 */
		return powl(EULER, 254-1);
	case 12:
		/* max is 011111111111 = 0 1 111 1111111 */
		return powl(EULER, 255-1);
	default:
		/*
		 * n > 12
		 *
		 * we have the maximum exponent but also fraction bits
		 * that equate to saturated integers of length
		 * n - 12 + 1 (implicit 1 is included here). We
		 * divide the saturated integer by the correct factor
		 * such that the comma is right after the first bit.
		 */
		tmp = (long double)((((size_t)1) << (n - 12 + 1)) - 1) /
		      powl(2.0L, n - 12);
		return powl(EULER, 254 + tmp);
	}
}

static long double
takum_min(size_t n)
{
	if (n == 1) {
		return 0.0;
	} else {
		return powl(takum_max(n), -1.0);
	}
}

static long double
lintakum_max(size_t n)
{
	long double tmp;

	switch (n) {
	case 0:
	case 1:
		/* set only contains 0 and NaR */
		return 0.0;
	case 2:
		/* set only contains -1, 0, 1 and NaR */
		return 1.0;
	case 3:
		/* max is 011 = 0 1 100 0000 */
		return powl(2.0, 16-1);
	case 4:
		/* max is 0111 = 0 1 110 000000 */
		return powl(2.0, 64-1);
	case 5:
		/* max is 01111 = 0 1 111 0000000 */
		return powl(2.0, 128-1);
	case 6:
		/* max is 011111 = 0 1 111 1000000 */
		return powl(2.0, 192-1);
	case 7:
		/* max is 0111111 = 0 1 111 1100000 */
		return powl(2.0, 224-1);
	case 8:
		/* max is 01111111 = 0 1 111 1110000 */
		return powl(2.0, 240-1);
	case 9:
		/* max is 011111111 = 0 1 111 1111000 */
		return powl(2.0, 248-1);
	case 10:
		/* max is 0111111111 = 0 1 111 1111100 */
		return powl(2.0, 252-1);
	case 11:
		/* max is 01111111111 = 0 1 111 1111110 */
		return powl(2.0, 254-1);
	case 12:
		/* max is 011111111111 = 0 1 111 1111111 */
		return powl(2.0, 255-1);
	default:
		/*
		 * n > 12
		 *
		 * we have the maximum exponent but also fraction bits
		 * that equate to saturated integers of length
		 * n - 12 + 1 (implicit 1 is included here). We
		 * divide the saturated integer by the correct factor
		 * such that the comma is right after the first bit.
		 */
		tmp = (long double)((((size_t)1) << (n - 12 + 1)) - 1) /
		      powl(2.0L, n - 12);
		return powl(2.0, 254 + tmp);
	}
}

static long double
lintakum_min(size_t n)
{
	if (n == 1) {
		return 0.0;
	} else {
		return powl(lintakum_max(n), -1.0);
	}
}

static long double
posit_max(size_t n, size_t eS)
{
	switch (n) {
	case 0:
	case 1:
		/* set only contains 0 and NaR */
		return 0.0;
	default:
		/* n >= 2 */
		return powl(2.0, (1 << eS) * (n - 2));
	}
}

static long double
posit_min(size_t n, size_t eS)
{
	return powl(posit_max(n, eS), -1.0);
}

static long double
ieee_subnormal_min(size_t n)
{
	size_t ne, nm;

	if (ieee_get_ne_nm(n, &ne, &nm)) {
		return NAN;
	}

	return powl(2.0L, -(long double)(((size_t)1) << (ne - 1)) + 2 - nm);
}

static long double
ieee_normal_min(size_t n)
{
	size_t ne, nm;

	if (ieee_get_ne_nm(n, &ne, &nm)) {
		return NAN;
	}

	return powl(2.0L, -(long double)(((size_t)1) << (ne - 1)) + 2);
}

static long double
ieee_max(size_t n)
{
	size_t ne, nm;
	long double tmp;

	if (ieee_get_ne_nm(n, &ne, &nm)) {
		return NAN;
	}

	tmp = 2.0L;
	tmp -= powl(2.0L, -((long double)nm));
	tmp *= powl(2.0L, (((size_t)1) << (ne - 1)) - 1);

	return tmp;
}

int
main(void)
{
	size_t n;

	/* CSV header */
	printf("n,takum-min,takum-max,lintakum-min,lintakum-max,posit2-min,posit2-max,posit4-min,posit4-max,ieee-subnormal-min,ieee-normal-min,ieee-max\n");

	for (n = 1; n <= 64; n++) {
		printf("%zu,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le\n", n, takum_min(n), takum_max(n), lintakum_min(n), lintakum_max(n), posit_min(n, 2), posit_max(n, 2), posit_min(n, 4) ,posit_max(n, 4), ieee_subnormal_min(n), ieee_normal_min(n), ieee_max(n));
	}
}


==> code/exponent_cost-2-lintakum.c <==
#include <math.h>
#include <stdio.h>

static int
takum_non_mantissa_bit_count(long double c)
{
	if (c >= -255 && c < -127) {
		return 5 + 7;
	} else if (c >= -127 && c < -63) {
		return 5 + 6;
	} else if (c >= -63  && c < -31) {
		return 5 + 5;	
	} else if (c >= -31  && c < -15) {
		return 5 + 4;
	} else if (c >= -15  && c < -7) {
		return 5 + 3;
	} else if (c >= -7   && c < -3) {
		return 5 + 2;
	} else if (c >= -3   && c < -1) {
		return 5 + 1;
	} else if (c >= -1   && c < 0) {
		return 5 + 0;
	} else if (c >= 0    && c < 1) {
		return 5 + 0;
	} else if (c >= 1    && c < 3) {
		return 5 + 1;
	} else if (c >= 3    && c < 7) {
		return 5 + 2;
	} else if (c >= 7    && c < 15) {
		return 5 + 3;
	} else if (c >= 15   && c < 31) {
		return 5 + 4;
	} else if (c >= 31   && c < 63) {
		return 5 + 5;
	} else if (c >= 63   && c < 127) {
		return 5 + 6;
	} else if (c >= 127  && c <= 254) {
		return 5 + 7;
	}

	return 0;
}

int
main(void)
{
	long double c;

	fprintf(stdout, "exp10,lintakum\n");
	for (c = -255.0; c <= 254.0; c += 0.2) {
		fprintf(stdout, "%Le,%i\n",
		        c * log10l(2.0L), -takum_non_mantissa_bit_count(c));
	}

	return 0;
}


==> code/exponent_cost-2-posit-float.c <==
#include <math.h>
#include <stdio.h>

static int
posit_non_mantissa_bit_count(long double c)
{
	ssize_t c_abs;
	int r, k;

	c = floorl(c);

	c_abs = (c < 0) ? (-c - 1) : c;
	r = c_abs / 4;
	k = r + 1;

	return 1 + k + 3;
}

int
main(void)
{
	long double c;

	fprintf(stdout, "exp10,posit,float32,float64\n");
	for (c = -300.0; c <= 300.0; c += 0.2) {
		fprintf(stdout, "%Le,%e,%e,%e\n",
		        c * log10l(2.0), 
		        (c >= -255.0 && c <= 254.0) ? -posit_non_mantissa_bit_count(c) : NAN,
			(c >= -149 && c <= 128) ? -9 : NAN,
			(c >= -1022 && c <= 1023) ? -12 : NAN);
	}

	return 0;
}


==> code/exponent_cost-2-takum.c <==
#include <math.h>
#include <stdio.h>

static int
takum_non_mantissa_bit_count(long double c)
{
	if (c >= -255 && c < -127) {
		return 5 + 7;
	} else if (c >= -127 && c < -63) {
		return 5 + 6;
	} else if (c >= -63  && c < -31) {
		return 5 + 5;	
	} else if (c >= -31  && c < -15) {
		return 5 + 4;
	} else if (c >= -15  && c < -7) {
		return 5 + 3;
	} else if (c >= -7   && c < -3) {
		return 5 + 2;
	} else if (c >= -3   && c < -1) {
		return 5 + 1;
	} else if (c >= -1   && c < 0) {
		return 5 + 0;
	} else if (c >= 0    && c < 1) {
		return 5 + 0;
	} else if (c >= 1    && c < 3) {
		return 5 + 1;
	} else if (c >= 3    && c < 7) {
		return 5 + 2;
	} else if (c >= 7    && c < 15) {
		return 5 + 3;
	} else if (c >= 15   && c < 31) {
		return 5 + 4;
	} else if (c >= 31   && c < 63) {
		return 5 + 5;
	} else if (c >= 63   && c < 127) {
		return 5 + 6;
	} else if (c >= 127  && c <= 254) {
		return 5 + 7;
	}

	return 0;
}

int
main(void)
{
	long double c;

	fprintf(stdout, "exp10,takum\n");
	for (c = -255.0; c <= 254.0; c += 0.2) {
		fprintf(stdout, "%Le,%i\n",
		        c * log10l(sqrtl(2.71828183L)), -takum_non_mantissa_bit_count(c));
	}

	return 0;
}


==> code/exponent_cost-3-optimistic.c <==
#include <math.h>
#include <stdio.h>

static int
tekum_non_mantissa_trit_count(long double c)
{
	if (c >= -183.25 && c < -122.5) {
		return 3 + 5;
	} else if (c >= -122.5 && c < -41.5) {
		return 3 + 4;
	} else if (c >= -41.5  && c < -14.5) {
		return 3 + 3;
	} else if (c >= -14.5 && c < -5.5) {
		return 3 + 2;
	} else if (c >= -5.5 && c < -2.5) {
		return 3 + 1;
	} else if (c >= -2.5 && c <= 2.5) {
		return 3 + 0;
	} else if (c > 2.5 && c <= 5.5) {
		return 3 + 1;
	} else if (c > 5.5 && c <= 14.5) {
		return 3 + 2;
	} else if (c > 14.5 && c <= 41.5) {
		return 3 + 3;
	} else if (c > 41.5 && c <= 122.5) {
		return 3 + 4;
	} else if (c > 122.5 && c <= 183.25) {
		return 3 + 5;
	}

	return 0;
}

/*static int
tekum_non_mantissa_trit_count(long double c)
{
	if (c >= -63.25 && c < -42.5) {
		return 3 + 4;
	} else if (c >= -42.5  && c < -16.5) {
		return 3 + 3;
	} else if (c >= -16.5 && c < -6.5) {
		return 3 + 2;
	} else if (c >= -6.5 && c < -3.5) {
		return 3 + 1;
	} else if (c >= -3.5 && c <= 3.5) {
		return 3 + 0;
	} else if (c > 3.5 && c <= 6.5) {
		return 3 + 1;
	} else if (c > 6.5 && c <= 16.5) {
		return 3 + 2;
	} else if (c > 16.5 && c <= 42.5) {
		return 3 + 3;
	} else if (c > 42.5 && c <= 63.25) {
		return 3 + 4;
	}

	return 0;
}*/

int
main(void)
{
	long double c;

	fprintf(stdout, "exp10,tekum\n");
	for (c = -183.25; c <= 183.25; c += 0.25) {
		fprintf(stdout, "%Le,%Le\n",
		        c * log10l(3.0),
		        (long double)(-tekum_non_mantissa_trit_count(c)));
	}

	return 0;
}


==> code/exponent_cost-3.c <==
#include <math.h>
#include <stdio.h>

static int
tekum_non_mantissa_trit_count(long double c)
{
	if (c >= -183.25 && c < -122.5) {
		return 3 + 5;
	} else if (c >= -122.5 && c < -41.5) {
		return 3 + 4;
	} else if (c >= -41.5  && c < -14.5) {
		return 3 + 3;
	} else if (c >= -14.5 && c < -5.5) {
		return 3 + 2;
	} else if (c >= -5.5 && c < -2.5) {
		return 3 + 1;
	} else if (c >= -2.5 && c <= 2.5) {
		return 3 + 0;
	} else if (c > 2.5 && c <= 5.5) {
		return 3 + 1;
	} else if (c > 5.5 && c <= 14.5) {
		return 3 + 2;
	} else if (c > 14.5 && c <= 41.5) {
		return 3 + 3;
	} else if (c > 41.5 && c <= 122.5) {
		return 3 + 4;
	} else if (c > 122.5 && c <= 183.25) {
		return 3 + 5;
	}

	return 0;
}

/*static int
tekum_non_mantissa_trit_count(long double c)
{
	if (c >= -63.25 && c < -42.5) {
		return 3 + 4;
	} else if (c >= -42.5  && c < -16.5) {
		return 3 + 3;
	} else if (c >= -16.5 && c < -6.5) {
		return 3 + 2;
	} else if (c >= -6.5 && c < -3.5) {
		return 3 + 1;
	} else if (c >= -3.5 && c <= 3.5) {
		return 3 + 0;
	} else if (c > 3.5 && c <= 6.5) {
		return 3 + 1;
	} else if (c > 6.5 && c <= 16.5) {
		return 3 + 2;
	} else if (c > 16.5 && c <= 42.5) {
		return 3 + 3;
	} else if (c > 42.5 && c <= 63.25) {
		return 3 + 4;
	}

	return 0;
}*/

int
main(void)
{
	long double c;

	fprintf(stdout, "exp10,tekum\n");
	for (c = -183.25; c <= 183.25; c += 0.25) {
		fprintf(stdout, "%Le,%Le\n",
		        c * log10l(3.0),
		        -tekum_non_mantissa_trit_count(c) * logl(3.0) / logl(2.0));
	}

	return 0;
}


==> code/util.h <==
/* See LICENSE file for copyright and license details. */
#ifndef UTIL_H
#define UTIL_H

#include <stddef.h>

#undef MIN
#define MIN(x, y) ((x) < (y) ? (x) : (y))
#undef MAX
#define MAX(x, y) ((x) > (y) ? (x) : (y))
#undef LEN
#define LEN(x) (sizeof(x) / sizeof(*(x)))

#if 0
#define EULER (2.71828182845904523536028747135266249775724709369995L)
#endif
#define EULER (1.64872127070012814684865078781416357165377610071015L)

extern char *argv0;

void warn(const char *, ...);
void die(const char *, ...);

#undef reallocarray
void *reallocarray(void *, size_t, size_t);
void *ereallocarray(void *, size_t, size_t);

#undef strtonum
long long strtonum(const char *, long long, long long, const char **);
long long estrtonum(const char *, long long, long long);

#endif /* UTIL_H */

